Bayesian and Principal Component Analyses of Neutron Star Properties

A Bayesian method is used in this extensive work to generate a large set of minimally constrained equations of state (EOSs) for matters in neutron stars (NS). These EOSs are analyzed for their correlations with key NS properties, such as the tidal deformability, radius, and maximum mass, within the mass range of $1.2-2M_\odot$. The observed connections between the pressure of $\beta$-equilibrated matter and the properties of neutron stars at different densities offer significant insights into the behavior of NS matter in a nearly model-independent manner. The study also examines the influence of various factors on the correlation of symmetry energy parameters, such as slope and curvature parameters at saturation density ($\rho_0=0.16 ~\text{fm}^{-3}$) with the tidal deformability and radius of neutron stars. This study investigates the robustness of the observed correlations by considering the distributions and interdependence of symmetry energy parameters. Furthermore, the utilization of Principal Component Analysis (PCA) is employed to unveil the complicated relationship between various nuclear matter parameters and properties of neutron stars. This analysis highlights the importance of employing multivariate analysis techniques in order to comprehend the variety in tidal deformability and radius observed across distinct masses of NS. This comprehensive study aims to establish a connection between the parameters of nuclear matter and the properties of neutron stars, providing significant insights into the behavior of NS matter across different circumstances.

==> scrpt.sh <==
filename='list.txt'
n=1
while read -r f1 f2;
do
echo "Line No. $n : $f1 $f2"
sed -i "s/${f2}/${f1}/g" introduction/*.tex
sed -i "s/${f2}/${f1}/g" chapter1/*.tex
sed -i "s/${f2}/${f1}/g" chapter2/*.tex
sed -i "s/${f2}/${f1}/g" chapter3/*.tex
sed -i "s/${f2}/${f1}/g" chapter5/*.tex
sed -i "s/${f2}/${f1}/g" chapter6/*.tex
n=$((n+1))
done < $filename

